Semi-Supervised Convolutive NMF for Automatic Piano Transcription

Automatic Music Transcription, which consists in transforming an audio recording of a musical performance into symbolic format, remains a difficult Music Information Retrieval task. In this work, which focuses on piano transcription, we propose a semi-supervised approach using low-rank matrix factorization techniques, in particular Convolutive Nonnegative Matrix Factorization. In the semi-supervised setting, only a single recording of each individual notes is required. We show on the MAPS dataset that the proposed semi-supervised CNMF method performs better than state-of-the-art low-rank factorization techniques and a little worse than supervised deep learning state-of-the-art methods, while however suffering from generalization issues.

==> figs/produce_fig_activations.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.colors import ListedColormap, LinearSegmentedColormap

H= np.load('activations_song_MAPS_MUS-chpn_op10_e01_AkPnCGdD_W_learned_AkPnCGdD_beta_1_T_10_init_L1_stftAD_True_itmax_100_intensity_W_M_time_limit_30_tol_1e-08.npy')

#greys = cm.get_cmap('Greys', 256)
# Song transcription is already only first 30s

N = 256
Nq = 32
N3q = 224
vals = np.ones((N, 4))
vals[:Nq, 0] = np.linspace(1, 0, Nq)
vals[:Nq, 1] = np.linspace(1, 0, Nq)
vals[:Nq, 2] = np.linspace(1, 0, Nq)
vals[Nq:, 0] = np.linspace(1, 0, N3q)
vals[Nq:, 1] = np.linspace(1, 0, N3q)
vals[Nq:, 2] = np.linspace(1, 0, N3q)
newcmp = ListedColormap(vals)
print(newcmp(np.linspace(0,1,15)))

fig, ax = plt.subplots(figsize=(5,5))
ax.imshow(H, cmap=newcmp, aspect='auto')
ax.set_xticks([0,500,1000,1500])
#ax.set_xlim([-0.5,9.5])
ax.set_xticklabels([0,10,20,30])
ax.set_yticks([0,87])
ax.set_yticklabels([21,109])
ax.set_xlabel('time (s)', fontsize=15)
#ax.set_yticklabels(['65Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
ax.set_title('Chopin op10 n1, piano AkPnCGdD', fontsize=15)
#
#myfig, ax = plt.subplots(nrows=1, ncols=3, figsize=(15,4))
#plt.subplots_adjust(wspace=0.5)
#ax[0].imshow(W0, aspect='auto', interpolation=None, origin='lower', cmap='Greys')
#ax[0].set_xticks([0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5])
#ax[0].set_xlim([-0.5,9.5])
#ax[0].set_xticklabels([])
#ax[0].set_yticks([C2pos])
#ax[0].set_yticklabels(['65Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
#ax[0].set_title('C2 template')
#ax[0].xaxis.grid(True, linewidth='0.2')
#ax[1].imshow(W1, aspect='auto', interpolation=None, origin='lower', cmap='Greys')
#ax[1].set_xticks([0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5])
#ax[1].set_xlim([-0.5,9.5])
#ax[1].set_xticklabels([])
#ax[1].set_yticks([A4pos])
#ax[1].set_yticklabels(['440Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
#ax[1].set_title('A4 template')
#ax[1].xaxis.grid(True, linewidth='0.2')
#ax[2].imshow(W2, aspect='auto', interpolation=None, origin='lower', cmap='Greys')
#ax[2].set_xticks([0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5])
#ax[2].set_xlim([-0.5,9.5])
#ax[2].set_xticklabels([])
#ax[2].set_yticks([F6pos])
#ax[2].set_yticklabels(['1397Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
#ax[2].set_title('F6 template')
#ax[2].xaxis.grid(True, linewidth='0.2')
#plt.show()


==> figs/produce_fig_pattern.py <==
import numpy as np
import matplotlib.pyplot as plt

W = np.load('conv_dict_piano_AkPnCGdD_beta_1_T_10_init_L1_stftAD_True_itmax_500_intensity_M.npy')

sliceshow = [36-21, 69-21, 89-21]  # C2, A4 and F6
fmax = 800  # indexwise
W = np.sqrt(W)  # showing amplitude not power

W0 = W[:, :fmax, sliceshow[0]].T
W1 = W[:, :fmax, sliceshow[1]].T
W2 = W[:, :fmax, sliceshow[2]].T

ftick = 44100/4096/2  # half spectrum
C2f = 65.41  # Hz
C2pos = np.round(C2f/ftick)
A4f = 440
A4pos = np.round(A4f/ftick)
F6f = 1396.91
F6pos = np.round(F6f/ftick)

myfig, ax = plt.subplots(nrows=1, ncols=3, figsize=(15,4))
plt.subplots_adjust(wspace=0.5)
ax[0].imshow(W0, aspect='auto', interpolation=None, origin='lower', cmap='Greys')
ax[0].set_xticks([0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5])
ax[0].set_xlim([-0.5,9.5])
ax[0].set_xticklabels([])
ax[0].set_yticks([C2pos])
ax[0].set_yticklabels(['65Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
ax[0].set_title('C2 template')
ax[0].xaxis.grid(True, linewidth='0.2')
ax[1].imshow(W1, aspect='auto', interpolation=None, origin='lower', cmap='Greys')
ax[1].set_xticks([0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5])
ax[1].set_xlim([-0.5,9.5])
ax[1].set_xticklabels([])
ax[1].set_yticks([A4pos])
ax[1].set_yticklabels(['440Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
ax[1].set_title('A4 template')
ax[1].xaxis.grid(True, linewidth='0.2')
ax[2].imshow(W2, aspect='auto', interpolation=None, origin='lower', cmap='Greys')
ax[2].set_xticks([0.5,1.5,2.5,3.5,4.5,5.5,6.5,7.5,8.5])
ax[2].set_xlim([-0.5,9.5])
ax[2].set_xticklabels([])
ax[2].set_yticks([F6pos])
ax[2].set_yticklabels(['1397Hz'], rotation='vertical', fontdict={'verticalalignment':'center'})
ax[2].set_title('F6 template')
ax[2].xaxis.grid(True, linewidth='0.2')
plt.show()


==> figs/produce_fig_peak-picking.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import cm
from matplotlib.colors import ListedColormap, LinearSegmentedColormap

H= np.load('activations_song_MAPS_MUS-chpn_op10_e01_AkPnCGdD_W_learned_AkPnCGdD_beta_1_T_10_init_L1_stftAD_True_itmax_100_intensity_W_M_time_limit_30_tol_1e-08.npy')

#greys = cm.get_cmap('Greys', 256)
# Song transcription is already only first 30s

# Chosing a note
pitch_idx = 44
pitch = pitch_idx + 21  # F4 = 65


h = H[pitch_idx,:]
h_mean = [1/21*np.sum(h[i:i+20]) for i in range(len(h)-20)]
h_mean = np.concatenate((np.zeros(10), h_mean, np.zeros(10)))

threshold = 0.1*np.ones(len(h))
adaptive = threshold + h_mean

fig, ax = plt.subplots(figsize=(5,5))
ax.plot(h, linewidth=1)
#ax.plot(h_mean, linestyle='--', linewidth=1, color='y')
ax.plot(threshold, linewidth=0.7, linestyle='dotted')
ax.plot(adaptive, linewidth=0.7, linestyle='--')
ax.legend(['activation', 'fixed threshold', 'adaptive threshold'])
ax.set_xticks([0,500,1000,1500])
ax.set_xticklabels([0,10,20,30])
ax.set_xlabel('time (s)', fontsize=15)
ax.set_title('Chopin op10 n1, piano AkPnCGdD, F4', fontsize=15)

